Light-Cone Sum Rules for $B\to K\pi$ Form Factors and Applications to Rare Decays

We derive a set of light-cone sum rules relating the hadronic form factors relevant for $B\to K\pi\ell^+\ell^-$ decays to the $B$-meson light-cone distribution amplitudes (LCDAs). We obtain the sum rule relations for all $B\to K\pi$ form factors of (axial)vector and (pseudo)tensor $b\to s$ currents with a $P$-wave $K\pi$ system. Our results reduce to the known light-cone sum rules for $B\to K^*$ form factors in the limit of a single narrow-width resonance. We update the operator-product expansion for the underlying correlation function by including a more complete set of $B$-meson LCDAs with higher twists, and produce numerical results for all $B\to K^*$ form factors in the narrow-width limit. We then use the new sum rules to estimate the effect of a non-vanishing $K^*$ width in $B\to K^*$ transitions, and find that this effect is universal and increases the factorizable part of the rate of $B\to K^*X$ decays by a factor of $20\%$. This effect, by itself, goes in the direction of increasing the current tension in the differential $B\to K^*\mu\mu$ branching fractions. We also discuss $B\to K\pi$ transitions outside the $K^*$ window, and explain how measurements of $B\to K\pi\ell\ell$ observables above the $K^*$ region can be used to further constrain the $B\to K^*$ form factors.

==> anc/OPEcoefficients.m <==
OPEcoefficients = { 

Iperp[2, 0] -> \[Phi]p[mB*\[Sigma]]/\[Sigma]bar,

Iperp[2, 1] -> (-4*gp[mB*\[Sigma]])/\[Sigma]bar^2 - (ms*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^2,

Iperp[2, 2] -> (-4*ms^2*gp[mB*\[Sigma]])/\[Sigma]bar^3,

Iperp[2, 3] -> (4*ms^3*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4,

Ipar[2, 0] -> (2*gp[mB*\[Sigma]])/\[Sigma]bar^2 + (ms*\[CapitalPhi]barpm[mB*\[Sigma]])/(2*\[Sigma]bar^2) + ((-q2 + (ms + mB*\[Sigma]bar)^2)*\[Phi]p[mB*\[Sigma]])/(2*\[Sigma]bar^2),

Ipar[2, 1] -> (-4*mB*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^2 + (2*(ms^2 + q2 - mB^2*\[Sigma]bar^2)*gp[mB*\[Sigma]])/\[Sigma]bar^3 - (ms*(-q2 + (ms + mB*\[Sigma]bar)^2)*\[CapitalPhi]barpm[mB*\[Sigma]])/(2*\[Sigma]bar^3),

Ipar[2, 2] -> (-2*ms^2*(3*ms + 2*mB*\[Sigma]bar)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4 - (2*ms^2*(-q2 + (ms + mB*\[Sigma]bar)^2)*gp[mB*\[Sigma]])/\[Sigma]bar^4,

Ipar[2, 3] -> (2*ms^3*(-q2 + (ms + mB*\[Sigma]bar)^2)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^5,

Imin[2, 0] -> ((\[Sigma] - \[Sigma]bar)*\[Phi]p[mB*\[Sigma]])/\[Sigma]bar,

Imin[2, 1] -> (4*(-\[Sigma] + \[Sigma]bar)*gp[mB*\[Sigma]])/\[Sigma]bar^2 + ((ms - 2*mB*\[Sigma]*\[Sigma]bar)*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^2,

Imin[2, 2] -> (8*mB*\[Sigma]*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^2 + (4*ms^2*(-\[Sigma] + \[Sigma]bar)*gp[mB*\[Sigma]])/\[Sigma]bar^3,

Imin[2, 3] -> (-4*ms^2*(ms - 2*mB*\[Sigma]*\[Sigma]bar)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4,

It[2, 0] -> -((mb*\[Sigma]*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^2) - (mb*(ms + mB*\[Sigma])*\[Phi]p[mB*\[Sigma]])/\[Sigma]bar,

It[2, 1] -> (4*mb*(1 + \[Sigma])*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^3 + (4*mb*mB*\[Sigma]*gp[mB*\[Sigma]])/\[Sigma]bar^2 + (mb*(ms^2 - q2*\[Sigma] - mB*ms*\[Sigma]*\[Sigma]bar + mB^2*\[Sigma]*\[Sigma]bar^2)*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^3,

It[2, 2] -> (4*mb*(ms^2*(1 + \[Sigma]) + \[Sigma]*(q2 - mB^2*\[Sigma]bar^2))*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4 + (4*mb*ms^2*(ms + mB*\[Sigma])*gp[mB*\[Sigma]])/\[Sigma]bar^3,

It[2, 3] -> (-4*mb*ms^2*(ms^2 - q2*\[Sigma] - mB*ms*\[Sigma]*\[Sigma]bar + mB^2*\[Sigma]*\[Sigma]bar^2)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^5,

IperpT[2, 0] -> ((ms + mB*\[Sigma]bar)*\[Phi]p[mB*\[Sigma]])/\[Sigma]bar,

IperpT[2, 1] -> (-4*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^2 - (4*mB*gp[mB*\[Sigma]])/\[Sigma]bar - (ms*(ms + mB*\[Sigma]bar)*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^2,

IperpT[2, 2] -> (-4*ms^2*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^3 - (4*ms^2*(ms + mB*\[Sigma]bar)*gp[mB*\[Sigma]])/\[Sigma]bar^3,

IperpT[2, 3] -> (4*ms^3*(ms + mB*\[Sigma]bar)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4,

IparT[2, 0] -> (-2*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^2 - (2*mB*gp[mB*\[Sigma]])/\[Sigma]bar - (ms*(ms + mB*\[Sigma]bar)*\[CapitalPhi]barpm[mB*\[Sigma]])/(2*\[Sigma]bar^2) + ((-ms + mB*\[Sigma]bar)*(-q2 + (ms + mB*\[Sigma]bar)^2)*\[Phi]p[mB*\[Sigma]])/(2*\[Sigma]bar^2),

IparT[2, 1] -> (-2*(ms^2 + q2 + mB^2*\[Sigma]bar^2)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^3 - (2*(2*ms^3 + mB*(ms^2 - q2)*\[Sigma]bar + mB^3*\[Sigma]bar^3)*gp[mB*\[Sigma]])/\[Sigma]bar^3 + (ms*(ms - mB*\[Sigma]bar)*(-q2 + (ms + mB*\[Sigma]bar)^2)*\[CapitalPhi]barpm[mB*\[Sigma]])/(2*\[Sigma]bar^3),

IparT[2, 2] -> (2*ms^2*(-q2 + (4*ms - mB*\[Sigma]bar)*(ms + mB*\[Sigma]bar))*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4 + (2*ms^2*(ms - mB*\[Sigma]bar)*(-q2 + (ms + mB*\[Sigma]bar)^2)*gp[mB*\[Sigma]])/\[Sigma]bar^4,

IparT[2, 3] -> (-2*ms^3*(ms - mB*\[Sigma]bar)*(-q2 + (ms + mB*\[Sigma]bar)^2)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^5,

IminT[2, 0] -> (-2*\[Sigma]*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^2 - ((mB - ms + mB*\[Sigma])*\[Phi]p[mB*\[Sigma]])/\[Sigma]bar,

IminT[2, 1] -> (4*(-1 + 5*\[Sigma])*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^3 + (4*mB*(1 + \[Sigma])*gp[mB*\[Sigma]])/\[Sigma]bar^2 - ((ms^2*(1 - 3*\[Sigma]) + 2*q2*\[Sigma]^2 + mB*ms*(-1 + \[Sigma]^2) + 2*mB^2*\[Sigma]*\[Sigma]bar^2)*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^3,

IminT[2, 2] -> (4*(ms^2*(-1 + 5*\[Sigma]) + 2*\[Sigma]*(q2*\[Sigma] + mB^2*\[Sigma]bar^2))*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4 + (4*ms^2*(mB - ms + mB*\[Sigma])*gp[mB*\[Sigma]])/\[Sigma]bar^3,

IminT[2, 3] -> (4*ms^2*(ms^2*(1 - 3*\[Sigma]) + 2*q2*\[Sigma]^2 + mB*ms*(-1 + \[Sigma]^2) + 2*mB^2*\[Sigma]*\[Sigma]bar^2)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^5,

Iperp[3, 0] -> 0,

Iperp[3, 1] -> ((u - ubar)*\[Phi]3[\[Omega]1, \[Omega]2])/\[Sigma]bar^2 + (ubar*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/\[Sigma]bar^2 + ((u - ubar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^3) + (Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^3),

Iperp[3, 2] -> ((-((ms^2 - q2)*(u - ubar)) + 2*mB*ms*\[Sigma]bar - mB^2*(u - ubar)*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - (ms*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - (ms*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((ms^2 - q2 - 2*mB*ms*\[Sigma]bar + mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) + (3*ms*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

Iperp[3, 3] -> -((ms*(ms^2 - q2 - 2*mB*ms*(u - ubar)*\[Sigma]bar + mB^2*\[Sigma]bar^2)*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5)) + (ms^2*(u - ubar)*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4,

Ipar[3, 0] -> -((u - ubar)*\[Phi]3[\[Omega]1, \[Omega]2])/(2*\[Sigma]bar^2) - (ubar*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^2) - ((u - ubar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) - (Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2])/(2*mB*\[Sigma]bar^3),

Ipar[3, 1] -> -((-((ms^2 - q2)*(u - ubar)) - 2*mB*ms*\[Sigma]bar - mB^2*(u - ubar)*\[Sigma]bar^2)*\[Phi]3[\[Omega]1, \[Omega]2])/(2*\[Sigma]bar^3) + (ubar*(ms^2 - q2 + mB^2*\[Sigma]bar^2)*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^3) + ((u - ubar)*(2*ms^2 - 2*q2 + mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) + ((ms + mB*(u - ubar)*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 + ((ms + mB*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 + ((2*ms^2 - 2*q2 + mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - ((3*ms + 2*mB*(-u + ubar)*\[Sigma]bar)*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

Ipar[3, 2] -> -((u - ubar)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^5) + (ms*(-ms^2 + q2 - 2*mB*ms*(u - ubar)*\[Sigma]bar - mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) - (ms*(ms^2 - q2 + 2*mB*ms*\[Sigma]bar + mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) - ((ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^5) - ((-3*ms*(ms^2 - q2) + mB*(ms^2 - q2)*(u - ubar)*\[Sigma]bar + 2*mB^2*ms*\[Sigma]bar^2 + mB^3*(u - ubar)*\[Sigma]bar^3)*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) + (3*(ms^2*(u - ubar)*(-\[Sigma] - \[Sigma]bar)*\[Sigma]bar - 2*mB*ms*\[Sigma]bar^2)*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^5),

Ipar[3, 3] -> -(ms*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^6) + (ms^2*(ms^2*(u - ubar) + 2*mB*ms*\[Sigma]bar - (u - ubar)*(q2 - mB^2*\[Sigma]bar^2))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^5),

Imin[3, 0] -> 0,

Imin[3, 1] -> ((-4*ms + mB*ubar*(3*\[Sigma] + \[Sigma]bar) + mB*u*(\[Sigma] + 3*\[Sigma]bar))*\[Phi]3[\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^2) - (ubar*(3*\[Sigma] + \[Sigma]bar)*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/\[Sigma]bar^2 + ((u - ubar)*(-3 + \[Sigma]*(3 + \[Sigma]) + 4*\[Sigma]*\[Sigma]bar + 3*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^3) + ((-3 + \[Sigma]*(3 + \[Sigma]) + 4*\[Sigma]*\[Sigma]bar + 3*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^3),

Imin[3, 2] -> ((2*mB*ms*\[Sigma]bar - ms^2*(u - ubar)*(\[Sigma] + 3*\[Sigma]bar) + (u - ubar)*(q2*(\[Sigma] - \[Sigma]bar) + mB^2*\[Sigma]bar*(\[Sigma]bar - 2*\[Sigma]*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) + ((-(ms*(3*\[Sigma] - \[Sigma]bar)) + 2*mB*(u - ubar)*\[Sigma]*\[Sigma]bar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 + ((2*mB*\[Sigma]*\[Sigma]bar + ms*(-3*\[Sigma] + \[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((-2*mB*ms*\[Sigma]bar + q2*(-\[Sigma] + \[Sigma]bar) + ms^2*(\[Sigma] + 3*\[Sigma]bar) + mB^2*\[Sigma]bar*(-\[Sigma]bar + 2*\[Sigma]*\[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) + ((ms*(-4 + \[Sigma]*(4 + 9*\[Sigma]) + 18*\[Sigma]*\[Sigma]bar + 9*\[Sigma]bar^2) + 2*mB*(u - ubar)*(2*\[Sigma]^2 + 2*\[Sigma]bar - 3*\[Sigma]bar^3 - \[Sigma]*(2 + \[Sigma]bar*(2 + 3*\[Sigma]bar))))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

Imin[3, 3] -> -(((ms*(3*ms^2 + q2 - 4*q2*\[Sigma]) - mB^2*ms*\[Sigma]bar^2 + 2*mB^3*(-u + ubar)*\[Sigma]*\[Sigma]bar^3 - 2*mB*(u - ubar)*(-(q2*\[Sigma]^2*\[Sigma]bar) + (ms^2 - q2*\[Sigma])*\[Sigma]bar^2))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5)) + ((4*mB*ms*\[Sigma]*\[Sigma]bar - ms^2*(u - ubar)*(3*\[Sigma] + \[Sigma]bar))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4,

It[3, 0] -> (2*mb*u*\[Phi]3[\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^2),

It[3, 1] -> (mb*(3*ms + mB*\[Sigma]*(u - 3*ubar - 2*u*\[Sigma]) - (2*(ms^2 - q2)*u)/(mB*\[Sigma]bar) - 2*mB*u*(1 + \[Sigma])*\[Sigma]bar)*\[Phi]3[\[Omega]1, \[Omega]2])/\[Sigma]bar^2 + (3*mb*mB*ubar*\[Sigma]*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/\[Sigma]bar^2 + (mb*(2*ms - mB*(u - ubar)*(-3 + \[Sigma]*(3 + 2*\[Sigma]) + 6*\[Sigma]*\[Sigma]bar + 4*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) + (mb*(u - ubar)*(3 + \[Sigma]*(-3 + 2*\[Sigma]) - 2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 + (mb*(3 + \[Sigma]*(-3 + 2*\[Sigma]) - 2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - (mb*(-2*ms + mB*(-3 + \[Sigma]*(3 + 2*\[Sigma]) + 6*\[Sigma]*\[Sigma]bar + 4*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) - (2*mb*(u - ubar)*(3*\[Sigma]^2 - \[Sigma]bar + 6*\[Sigma]*\[Sigma]bar + 3*\[Sigma]bar^2)*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

It[3, 2] -> (mb*(-(ms*(ms^2 - q2)) + mB^2*ms*(-1 + \[Sigma]^2) + mB^3*(u - ubar)*\[Sigma]*\[Sigma]bar^2 + mB*(u - ubar)*(-(q2*\[Sigma]) + ms^2*(\[Sigma] + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) + (mb*(-((u - ubar)*(-(q2*\[Sigma]) + ms^2*(\[Sigma] - \[Sigma]bar))) + 3*mB*ms*\[Sigma]*\[Sigma]bar - mB^2*(u - ubar)*\[Sigma]*\[Sigma]bar*(-(\[Sigma]*\[Sigma]bar) - (-2 + \[Sigma]bar)*\[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4 + (mb*(q2*\[Sigma] + 3*mB*ms*\[Sigma]*\[Sigma]bar + mB^2*\[Sigma]*\[Sigma]bar*(\[Sigma] - \[Sigma]^2 + (-2 + \[Sigma]bar)*\[Sigma]bar) + ms^2*(-\[Sigma]^2 + \[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4 + (mb*(-ms^3 + ms*q2 - mB*q2*\[Sigma] + mB^2*ms*(-1 + \[Sigma]^2) + mB^3*\[Sigma]*\[Sigma]bar^2 + mB*ms^2*(\[Sigma] + 2*\[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - (mb*(3*mB*ms*\[Sigma]bar*(\[Sigma] + \[Sigma]bar) - mB^2*(u - ubar)*\[Sigma]bar*(-\[Sigma]bar - \[Sigma]*(1 + \[Sigma])*(-5 + 6*\[Sigma])*\[Sigma]bar + \[Sigma]^2*(-11 + 18*\[Sigma])*\[Sigma]bar + 3*\[Sigma]*(-1 + 6*\[Sigma])*\[Sigma]bar^2 + 3*(1 + 2*\[Sigma])*\[Sigma]bar^3) + (u - ubar)*(ms^2*(-6 + \[Sigma]bar) + q2*(3*\[Sigma]^2*(1 + \[Sigma]) - \[Sigma]bar + 6*\[Sigma]*(1 + \[Sigma])*\[Sigma]bar + 3*(1 + \[Sigma])*\[Sigma]bar^2)))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) + (3*mb*ms*(2*\[Sigma] + \[Sigma]bar)*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4,

It[3, 3] -> -((mb*((ms^2 - q2)*(u - ubar)*(ms^2 - q2*\[Sigma]) - mB^3*ms*\[Sigma]*\[Sigma]bar^3 + mB^4*(u - ubar)*\[Sigma]*\[Sigma]bar^2*(\[Sigma]^3 + 2*\[Sigma]^2*(-1 + \[Sigma]bar) + \[Sigma]*(-1 + \[Sigma]bar)^2 + \[Sigma]bar^2) - mB*ms*\[Sigma]bar*(-(q2*\[Sigma]) + ms^2*(\[Sigma] + 2*\[Sigma]bar)) - mB^2*(u - ubar)*\[Sigma]bar*(q2*\[Sigma]*(2*\[Sigma]^2*\[Sigma]bar + \[Sigma]*\[Sigma]bar^2 + (2 + \[Sigma])*\[Sigma]bar^2) - ms^2*(2*\[Sigma]^3 + 2*\[Sigma]*(-1 + \[Sigma]bar)*\[Sigma]bar + \[Sigma]bar^2 + \[Sigma]^2*(-2 + 4*\[Sigma]bar))))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^6)) - (mb*ms*(-3*mB*ms*(u - ubar)*\[Sigma]*\[Sigma]bar + ms^2*(2*\[Sigma] + \[Sigma]bar) + \[Sigma]*(-2*q2 + mB^2*\[Sigma]bar*(\[Sigma]bar + \[Sigma]*\[Sigma]bar + \[Sigma]bar^2)))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^5,

IperpT[3, 0] -> 0,

IperpT[3, 1] -> ((ms + mB*(u - ubar)*\[Sigma]bar)*\[Phi]3[\[Omega]1, \[Omega]2])/\[Sigma]bar^2 + (mB*ubar*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/\[Sigma]bar - ((-2*ms + mB*(u - ubar)*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) + ((u - ubar)*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 + ((-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((-2*ms + mB*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) - (2*(u - ubar)*(-4 + 3*\[Sigma]bar^2 + \[Sigma]*(4 + 3*\[Sigma]bar))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

IperpT[3, 2] -> -((ms^3 + mB*ms^2*(-u + ubar)*\[Sigma]bar - ms*(q2 + mB^2*\[Sigma]bar^2) + mB*(u - ubar)*(-(q2*\[Sigma]bar) + mB^2*\[Sigma]bar^3))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - (ms*(ms*(u - ubar) + mB*\[Sigma]bar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - (ms*(ms + mB*\[Sigma]bar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((ms^3 - mB*ms^2*\[Sigma]bar - mB*q2*\[Sigma]bar + mB^3*\[Sigma]bar^3 - ms*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - ((2*mB*ms*\[Sigma]bar^2 + mB^2*(u - ubar)*\[Sigma]bar^2*(-2 + 3*\[Sigma]bar^2 + \[Sigma]*(2 + 3*\[Sigma]bar)) + (u - ubar)*(-2*ms^2*(-2 + 3*\[Sigma]bar^2 + \[Sigma]*(2 + 3*\[Sigma]bar)) + q2*(-4 + 6*\[Sigma]^2*\[Sigma]bar + 3*(1 + \[Sigma])*\[Sigma]bar^2 + \[Sigma]*(4 - 3*\[Sigma]*\[Sigma]bar))))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) - (3*ms*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3,

IperpT[3, 3] -> -((ms*(ms*(ms^2 - q2)*(u - ubar) - mB^2*ms*(u - ubar)*\[Sigma]bar^2 + mB^3*\[Sigma]bar^3 - mB*(ms^2*\[Sigma]bar + q2*\[Sigma]bar))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5)) + (ms^2*(ms + mB*(u - ubar)*\[Sigma]bar)*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4,

IparT[3, 0] -> ((ms + mB*(u - ubar)*\[Sigma]bar)*\[Phi]3[\[Omega]1, \[Omega]2])/(2*\[Sigma]bar^2) + (mB*ubar*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/(2 - 2*\[Sigma]) + ((2*ms - mB*(u - ubar)*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^3) + ((u - ubar)*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^3) + ((-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^3) - ((-2*ms + mB*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^3) - ((u - ubar)*(-4 + 3*\[Sigma]bar^2 + \[Sigma]*(4 + 3*\[Sigma]bar))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

IparT[3, 1] -> ((-ms^3 + mB*ms^2*(-u + ubar)*\[Sigma]bar + ms*(q2 + mB^2*\[Sigma]bar^2) + mB*(u - ubar)*(-(q2*\[Sigma]bar) + mB^2*\[Sigma]bar^3))*\[Phi]3[\[Omega]1, \[Omega]2])/(2*\[Sigma]bar^3) + (mB*ubar*(-(ms^2*\[Sigma]bar) - q2*\[Sigma]bar + mB^2*\[Sigma]bar^3)*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^3) - ((-ms^2 + q2 + mB^2*\[Sigma]bar^2)*(-4*ms + mB*(u - ubar)*(-3 + 4*\[Sigma]bar^2 + \[Sigma]*(3 + 4*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^4) + ((-2*mB*ms*\[Sigma]bar^2 - ms^2*(u - ubar)*(-3 + 4*\[Sigma]bar^2 + \[Sigma]*(3 + 4*\[Sigma]bar)) + (u - ubar)*(mB^2*\[Sigma]bar*(-3*\[Sigma]bar^2 + 4*\[Sigma]*\[Sigma]bar^2 + 2*\[Sigma]bar^2*(-\[Sigma] + \[Sigma]bar)) + q2*(-3 + 4*\[Sigma]^2*\[Sigma]bar + 2*(1 + \[Sigma])*\[Sigma]bar^2 + \[Sigma]*(3 - 2*\[Sigma]*\[Sigma]bar))))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) + ((-2*mB*ms*\[Sigma]bar^2 + mB^2*\[Sigma]bar*(-3*\[Sigma]bar^2 + 4*\[Sigma]*\[Sigma]bar^2 + 2*\[Sigma]bar^2*(-\[Sigma] + \[Sigma]bar)) - ms^2*(-3 + 4*\[Sigma]bar^2 + \[Sigma]*(3 + 4*\[Sigma]bar)) + q2*(-3 + 4*\[Sigma]^2*\[Sigma]bar + 2*(1 + \[Sigma])*\[Sigma]bar^2 + \[Sigma]*(3 - 2*\[Sigma]*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) - ((-ms^2 + q2 + mB^2*\[Sigma]bar^2)*(-4*ms + mB*(-3 + 4*\[Sigma]bar^2 + \[Sigma]*(3 + 4*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^4) - ((2*mB*ms*\[Sigma]bar^2 + (u - ubar)*(-(ms^2*(-8 + 9*\[Sigma]bar^2 + \[Sigma]*(8 + 9*\[Sigma]bar))) + q2*(-8 + 3*\[Sigma]*(1 + 2*\[Sigma])*\[Sigma]bar + 3*(2 + \[Sigma])*\[Sigma]bar^2 + \[Sigma]*(8 - 3*\[Sigma]*\[Sigma]bar))))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) - (3*ms*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3,

IparT[3, 2] -> ((ms + mB*(-u + ubar)*\[Sigma]bar)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^5) + (ms*(ms^3*(u - ubar) + mB*ms^2*\[Sigma]bar - ms*(u - ubar)*(q2 + mB^2*\[Sigma]bar^2) - mB*(-(q2*\[Sigma]bar) + mB^2*\[Sigma]bar^3))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) + (ms*(ms^3 + mB*ms^2*\[Sigma]bar + mB*q2*\[Sigma]bar - mB^3*\[Sigma]bar^3 + ms*(-q2 - mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) + ((ms - mB*\[Sigma]bar)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^5) - ((-5*mB*ms*(ms^2 - q2)*\[Sigma]bar^2 + 5*mB^3*ms*\[Sigma]bar^4 - 2*mB^2*ms^2*(u - ubar)*\[Sigma]bar*(-3*\[Sigma]bar + \[Sigma]*(7 + (5 - 9*\[Sigma])*\[Sigma])*\[Sigma]bar - 4*\[Sigma]*\[Sigma]bar^2 + 3*(5 - 6*\[Sigma])*\[Sigma]*\[Sigma]bar^2 + 3*(2 - 3*\[Sigma])*\[Sigma]bar^3) - mB^4*(u - ubar)*\[Sigma]bar^3*(4*\[Sigma]*\[Sigma]bar^2 + 6*\[Sigma]*(-2 + 3*\[Sigma])*\[Sigma]bar^2 - (-2 + \[Sigma]*(4 + 9*\[Sigma]))*\[Sigma]bar^2 + 3*(-1 + 3*\[Sigma])*\[Sigma]bar^3) + (ms^2 - q2)*(u - ubar)*(ms^2*(-4 + 9*\[Sigma]bar^2 + \[Sigma]*(4 + 9*\[Sigma]bar)) - q2*(-4 + 3*\[Sigma]*(-1 + 4*\[Sigma])*\[Sigma]bar + 3*(1 + 2*\[Sigma])*\[Sigma]bar^2 + 2*\[Sigma]*(2 - 3*\[Sigma]*\[Sigma]bar))))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^6) - (3*(mB*ms^2*(u - ubar)*(-\[Sigma] - \[Sigma]bar)*\[Sigma]bar^2 + mB^2*ms*\[Sigma]bar^3 + ms*(-2*ms^2*\[Sigma]bar + q2*\[Sigma]bar))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^5),

IparT[3, 3] -> -(ms*(-(ms*(u - ubar)) + mB*\[Sigma]bar)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^6) + (ms^2*(-ms^3 + mB*ms^2*(-u + ubar)*\[Sigma]bar + ms*(q2 + mB^2*\[Sigma]bar^2) + mB*(u - ubar)*(-(q2*\[Sigma]bar) + mB^2*\[Sigma]bar^3))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^5),

IminT[3, 0] -> (4*u*\[Phi]3[\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^2),

IminT[3, 1] -> ((ms - (4*u*(ms^2 - q2*\[Sigma]))/(mB*\[Sigma]bar) + mB*ubar*(2*\[Sigma] + \[Sigma]bar) + mB*u*(3*\[Sigma]bar - 2*\[Sigma]*(\[Sigma] + \[Sigma]bar)))*\[Phi]3[\[Omega]1, \[Omega]2])/\[Sigma]bar^2 - (mB*ubar*(2*\[Sigma] + \[Sigma]bar)*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/\[Sigma]bar^2 + ((10*ms - mB*(u - ubar)*(-3 + \[Sigma]*(3 + 4*\[Sigma]) + 10*\[Sigma]*\[Sigma]bar + 6*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) + ((u - ubar)*(-3 + \[Sigma]*(3 + 4*\[Sigma]) + 6*\[Sigma]*\[Sigma]bar + 2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 + ((-3 + \[Sigma]*(3 + 4*\[Sigma]) + 6*\[Sigma]*\[Sigma]bar + 2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((-10*ms + mB*(-3 + \[Sigma]*(3 + 4*\[Sigma]) + 10*\[Sigma]*\[Sigma]bar + 6*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) - (2*(u - ubar)*(-14 + 6*\[Sigma]^2 + 15*\[Sigma]bar^2 + 7*\[Sigma]*(2 + 3*\[Sigma]bar))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

IminT[3, 2] -> -((ms*(5*ms^2 - q2*(1 + 4*\[Sigma])) + mB^2*ms*(-1 + 5*\[Sigma])*\[Sigma]bar - mB^3*(u - ubar)*\[Sigma]bar*(\[Sigma]bar + \[Sigma]*(-2 + 2*\[Sigma] + 3*\[Sigma]bar)) - mB*(u - ubar)*(-(q2*(2*\[Sigma] + \[Sigma]bar)) + ms^2*(2*\[Sigma] + 3*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) + ((mB*ms*\[Sigma]bar*(2*\[Sigma] + \[Sigma]bar) - mB^2*(u - ubar)*\[Sigma]*\[Sigma]bar*(-2*\[Sigma]*\[Sigma]bar - 2*\[Sigma]bar^2) + (u - ubar)*(-(ms^2*(2*\[Sigma] + \[Sigma]bar)) + q2*\[Sigma]*(-1 + 3*\[Sigma] + \[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4 + ((-(ms^2*(2*\[Sigma] + \[Sigma]bar)) + mB*ms*\[Sigma]bar*(2*\[Sigma] + \[Sigma]bar) + q2*\[Sigma]*(-1 + 3*\[Sigma] + \[Sigma]bar) - mB^2*\[Sigma]*\[Sigma]bar*(-2*\[Sigma]*\[Sigma]bar - 2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4 + ((2*mB*\[Sigma]*(ms^2 - q2*\[Sigma]) + ms*(-5*ms^2 + q2 + 4*q2*\[Sigma]) - mB^2*ms*(-1 + 5*\[Sigma])*\[Sigma]bar + mB*(3*ms^2 - q2*(1 + 2*\[Sigma]))*\[Sigma]bar + mB^3*\[Sigma]bar*(\[Sigma]bar + \[Sigma]*(-2 + 2*\[Sigma] + 3*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - ((mB*ms*\[Sigma]bar*(-6*\[Sigma]^2 - \[Sigma]bar + 3*\[Sigma]*\[Sigma]bar + 9*\[Sigma]bar^2) + (u - ubar)*(-2*ms^2*(-7 + \[Sigma]*(7 + 6*\[Sigma]) + 21*\[Sigma]*\[Sigma]bar + 15*\[Sigma]bar^2) + q2*(-4 + \[Sigma]*(-6 + \[Sigma] + 21*\[Sigma]^2) + 6*\[Sigma]*(-1 + 8*\[Sigma])*\[Sigma]bar + 3*(1 + 9*\[Sigma])*\[Sigma]bar^2)) - mB^2*(u - ubar)*\[Sigma]bar*(12*\[Sigma]^4 - 3*\[Sigma]bar^3 + \[Sigma]^3*(2 + 54*\[Sigma]bar) + \[Sigma]*(1 + 2*\[Sigma]bar)*(2 + 3*\[Sigma]bar*(-6 + 5*\[Sigma]bar)) + 8*\[Sigma]^2*(-2 + \[Sigma]bar*(-2 + 9*\[Sigma]bar))))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) + (3*ms*(4*\[Sigma] - \[Sigma]bar)*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4,

IminT[3, 3] -> -(((mB^4*(u - ubar)*\[Sigma]*\[Sigma]bar^2*(2*\[Sigma]*\[Sigma]bar^2 + (-1 + 5*\[Sigma])*\[Sigma]bar^2 - (1 + 7*\[Sigma])*\[Sigma]bar^2) - mB^3*ms*\[Sigma]bar^2*(\[Sigma]bar + \[Sigma]*(2 - 2*\[Sigma] + 3*\[Sigma]bar)) - mB^2*(u - ubar)*\[Sigma]bar*(ms^2*(-4*\[Sigma]^3 + \[Sigma]^2*(4 - 14*\[Sigma]bar) + 2*\[Sigma]*(3 - 5*\[Sigma]bar)*\[Sigma]bar + \[Sigma]bar^2) + q2*\[Sigma]*(-(\[Sigma]*(1 + 7*\[Sigma])*\[Sigma]bar) + 2*(-1 + \[Sigma]*(-3 + 8*\[Sigma]))*\[Sigma]bar + 9*\[Sigma]*\[Sigma]bar^2)) + mB*ms*\[Sigma]bar*(ms^2*(2*\[Sigma] - 3*\[Sigma]bar) + q2*(\[Sigma]bar + 2*\[Sigma]*(-\[Sigma] + \[Sigma]bar))) + (u - ubar)*(q2^2*\[Sigma]*(-1 + 3*\[Sigma] + \[Sigma]bar) + ms^4*(2*\[Sigma] + 5*\[Sigma]bar) - ms^2*q2*(\[Sigma]bar + \[Sigma]*(-3 + 7*\[Sigma] + 9*\[Sigma]bar))))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^6)) + ((-(mB*ms^2*(u - ubar)*\[Sigma]bar*(2*\[Sigma] + \[Sigma]bar)) + ms*(q2*\[Sigma]*(1 + 3*\[Sigma] - \[Sigma]bar) + ms^2*(-4*\[Sigma] + \[Sigma]bar)) - mB^2*ms*\[Sigma]*\[Sigma]bar*(4*\[Sigma]^2 - \[Sigma]bar*(3 + \[Sigma]bar) + \[Sigma]*(-4 + 3*\[Sigma]bar)))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^5

}
